A new line-symmetric mobile infinity-pod

We construct parallel manipulators with one degree of freedom and admitting infinitely many legs lying on a curve of degree ten and genus six. Our technique relies upon a duality between the spaces parametrizing all the possible legs and all the possible configurations of a manipulator. Before describing our construction, we show how this duality helps explaining several known phenomena regarding mobility of parallel manipulators.

==> anc/CubicExample.m2 <==
-- Ancillary material for the paper
-- "A new line-symmetric mobile infinity-pod"
-- by Matteo Gallet and Josef Schicho
-- Last change: 30/03/2021

-------------------------------------------------
-------------------------------------------------
-- we describe planar line-symmetric mobile infinity-pods 
-- where the base and platform points lie on a cubic curve
-- this construction was described by Husty and Karger

P3 = QQ[e0, e1, e2, e3]
P9 = QQ[m11,m12,m13,m21,m22,m23,m31,m32,m33,h]
P16 = QQ[m11,m12,m13,m21,m22,m23,m31,m32,m33,x1,x2,x3,y1,y2,y3,r,h]

use P16

AA = matrix({{m11,m12,m13},{m21,m22,m23},{m31,m32,m33}})
x = matrix({{x1,x2,x3}})
y = matrix({{y1,y2,y3}})
-- equations for the embedding of SE3
ZeroSE3 = ideal join( flatten entries ( AA*transpose(AA) - h^2 * id_(P16^3) ),
                      flatten entries ( transpose(AA)*AA - h^2 * id_(P16^3) ),
                      {det(AA) - h^3},
                      flatten entries ( transpose(AA)*transpose(y) + h*transpose(x) ),
                      flatten entries ( AA*transpose(x) + h*transpose(y) ),
                      {x*transpose(x) - r*h, y*transpose(y) - r*h})
-- ideal of the compactification of SE3 in IP^16
SE3 = saturate(ZeroSE3, ideal h)
-- subvariety of involutions
InvolutionConditions = ideal join( flatten entries ( AA - transpose(AA) ),
                                   flatten entries ( x - y ) )
Xinv = SE3 + InvolutionConditions
Xinv = saturate(Xinv, ideal(m11-h, m22-h, m33-h, m12, m13, m21, m23, m31, m32, x1, x2, x3, y1, y2, y3, r))
Xinv = saturate(Xinv, ideal(h))

-- we compute the variety Xpinv 

P6 = QQ[m11,m12,m22,x1,x2,r,h]

use P16
projPInv = map(P16, P6, {m11,m12,m22,x1,x2,r,h})

Xpinv = preimage(projPInv, Xinv)

-- we compute the variety Ypinv

P2xP2 = QQ[a0, a1, a2] ** QQ[b0, b1, b2]
P6leg = QQ[z11,s12,z22,s01,s02,z00,l]

segreInvSpace = QQ[z11,s12,z22,s01,s02,z00]
segreInvMap = map(P2xP2, segreInvSpace, {a1*b1, a1*b2+a2*b1, a2*b2, a0*b1+a1*b0, a0*b2+a2*b0, a0*b0})
segreInvVariety = kernel segreInvMap

Ypinv = substitute(segreInvVariety, P6leg)

-- we intersect the variety Ypinv with a general IP^2

L1 = substitute(random(1, segreInvSpace), P6leg)
L2 = substitute(random(1, segreInvSpace), P6leg)
L3 = substitute(random(1, segreInvSpace), P6leg)
L4 = random(1, P6leg)

L = ideal(L1, L2, L3, L4) + Ypinv

-- we check that the curve has the invariants we expect
hil = hilbertPolynomial(L, Projective => false)
-- check that it is a curve
assert( degree(hil) == {1} )
-- check that the degree is 3
assert( leadCoefficient hil == 3 )
-- check that the genus is 1
assert( genus(L) == 1 )
-- check that the curve spans a IP^2
assert( hilbertFunction(1, L) == 2 + 1 )

-- we compute the dual of the IP^2 determining the plane cubic of legs

legVars = flatten entries vars P6leg

legLinearEquations = transpose matrix for i from 0 to 6 list apply({L1, L2, L3, L4}, p -> diff(p, legVars#i))
legSpanGenerators = gens kernel legLinearEquations

duality = matrix( P6leg, {{-2,  0,  0,  0,  0,  0,  0},
                          { 0, -2,  0,  0,  0,  0,  0},
                          { 0,  0, -2,  0,  0,  0,  0},
                          { 0,  0,  0, -2,  0,  0,  0},
                          { 0,  0,  0,  0, -2,  0,  0},
                          { 0,  0,  0,  0,  0,  1,  0},
                          { 0,  0,  0,  0,  0,  0,  1}} )
                          
isoSpanGenerators = gens kernel transpose (duality * legSpanGenerators)

isoLinearEquations = gens kernel transpose isoSpanGenerators

k = numColumns( isoLinearEquations )

isoLinearEquations = matrix(P6, pack(apply(flatten entries isoLinearEquations, entry -> substitute(entry, P6)), k))

IsoLin = flatten entries( (vars P6) * isoLinearEquations )

-- the configuration curve is obtained by intersecting this dual with Xpinv

isoCurve = Xpinv + ideal( IsoLin )

-- we check that the curve has the invariants we expect
hil = hilbertPolynomial(isoCurve, Projective => false)
-- check that it is a curve
assert( degree(hil) == {1} )
-- check that the degree is 6
assert( leadCoefficient hil == 6 )
-- check that the genus is 4
assert( genus(isoCurve) == 4 )
-- check that the curve spans a IP^3
assert( hilbertFunction(1, isoCurve) == 3 + 1 )

-- we check that the curve where the base points lie is a plane cubic
-- to do so, we first eliminate l from L, 
-- compute the preimage in the Segre embedding of IP^3 x IP^3
-- and then project to one of the factors

-- we compute the Segre embedding of IP^3 x IP^3

P3xP3 = QQ[a0, a1, a2, a3] ** QQ[b0, b1, b2, b3]
segreSpace = QQ[z11,z12,z13,z21,z22,z23,z31,z32,z33,z10,z20,z30,z01,z02,z03,z00]
segreMap = map(P3xP3, segreSpace, {a1*b1, a1*b2, a1*b3, a2*b1, a2*b2, a2*b3, a3*b1, a3*b2, a3*b3, a1*b0, a2*b0, a3*b0, a0*b1, a0*b2, a0*b3, a0*b0})
segreVariety = kernel segreMap

P9legInv = QQ[z11,s12,s13,z22,s23,z33,s01,s02,s03,z00]
Lnocone = eliminate(l, L)
Lnocone = substitute(Lnocone, P9legInv)

use segreSpace
projLegInv = map(segreSpace, P9legInv, {z11, z12 + z21, z13 + z31, z22, z23 + z32, z33, z01 + z10, z02 + z20, z03 + z30, z00})

Ltilde = projLegInv(Lnocone)
Ltilde = Ltilde + ideal(z03, z30, z13, z31, z23, z32, z33)

LtildeP3xP3 = segreMap(Ltilde)
LtildeP3xP3 = saturate(LtildeP3xP3, ideal(a0, a1,a2,a3)*ideal(b0,b1,b2,b3))

LtildeBase = eliminate({b0,b1,b2,b3}, LtildeP3xP3)

baseP3 = QQ[a0, a1, a2, a3]

LtildeBase = substitute(LtildeBase, baseP3)

-- we check that the curve has the invariants we expect
hil = hilbertPolynomial(LtildeBase, Projective => false)
-- check that it is a curve
assert( degree(hil) == {1} )
-- check that the degree is 3
assert( leadCoefficient hil == 3 )
-- check that the genus is 1
assert( genus(LtildeBase) == 1 )
-- check that the curve spans a IP^2
assert( hilbertFunction(1, LtildeBase) == 2 + 1 )


-------------------------------------------------
-------------------------------------------------
-- we check that this construction matches with the result by Borel,
-- namely that if we now consider the preimage in Xinv of the configuration curve we have obtained
-- and then we take the dual of the span of such preimage,
-- then in the leg space we obtained the plane cubic we started with,
-- together with four more points corresponding to four pairs of legs

-- we put Xinv in its IP^10

P10 = QQ[m11, m12, m13, m22, m23, m33, x1, x2, x3, r, h]

use P16
projInv = map(P16, P10, {m11, m12, m13, m22, m23, m33, x1, x2, x3, r, h})

Xinv = preimage(projInv, Xinv)

-- we compute the preimage of isoCurve in Xinv

use P10
projInvToPInv = map(P10, P6, {m11,m12,m22,x1,x2,r,h})

isoCurveLift = projInvToPInv(isoCurve) + Xinv

-- we check that the curve has the invariants we expect
hil = hilbertPolynomial(isoCurveLift, Projective => false)
-- check that it is a curve
assert( degree(hil) == {1} )
-- check that the degree is 12
assert( leadCoefficient hil == 12 )
-- check that the curve spans a IP^6
assert( hilbertFunction(1, isoCurveLift) == 6 + 1 )

-- we compute the dual of the span of isoCurveLift

isoCurveLiftLin = select(flatten entries gens isoCurveLift, p -> (degree(p) == {1}))

isoVars = flatten entries vars P10

isoLinearEquations = transpose matrix for i from 0 to 10 list apply(isoCurveLiftLin, p -> diff(p, isoVars#i))

isoSpanGenerators = gens kernel isoLinearEquations

duality = matrix( P10, {{-2,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0},
                        { 0, -2,  0,  0,  0,  0,  0,  0,  0,  0,  0},
                        { 0,  0, -2,  0,  0,  0,  0,  0,  0,  0,  0},
                        { 0,  0,  0, -2,  0,  0,  0,  0,  0,  0,  0},
                        { 0,  0,  0,  0, -2,  0,  0,  0,  0,  0,  0},
                        { 0,  0,  0,  0,  0, -2,  0,  0,  0,  0,  0},
                        { 0,  0,  0,  0,  0,  0, -2,  0,  0,  0,  0},
                        { 0,  0,  0,  0,  0,  0,  0, -2,  0,  0,  0},
                        { 0,  0,  0,  0,  0,  0,  0,  0, -2,  0,  0},
                        { 0,  0,  0,  0,  0,  0,  0,  0,  0,  1,  0},
                        { 0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  1}} )
                        
                        
legSpanGenerators = gens kernel transpose (duality * isoSpanGenerators)

legLinearEquations = gens kernel transpose legSpanGenerators
                    
P10leg = QQ[z11,s12,s13,z22,s23,z33,s01,s02,s03,z00,l]

k = numColumns( legLinearEquations )

legLinearEquations = matrix(P10leg, pack(apply(flatten entries legLinearEquations, entry -> substitute(entry, P10leg)), k))

LegLin = flatten entries( (vars P10leg) * legLinearEquations )

-- we compute the variety Yinv

P3xP3 = QQ[a0, a1, a2, a3] ** QQ[b0, b1, b2, b3]
segreSpace = QQ[z11,s12,s13,z22,s23,z33,s01,s02,s03,z00]
segreMap = map(P3xP3, segreSpace, {a1*b1, a1*b2 + a2*b1, a1*b3 + a3*b1, a2*b2, a2*b3 + a3*b2, a3*b3, a0*b1 + a1*b0, a0*b2 + a2*b0, a0*b3 + a3*b0, a0*b0})
segreVariety = kernel segreMap

Yinv = substitute(segreVariety, P10leg)

-- we intersect Yinv with the dual of the span of the configuration curve in Xinv

legs = Yinv + ideal( LegLin )

-- we check that the curve has the invariants we expect
hil = hilbertPolynomial(legs, Projective => false)
-- check that it is a curve
assert( degree(hil) == {1} )
-- check that the degree is 3
assert( leadCoefficient hil == 3 )
-- check that the curve spans a IP^3
assert( hilbertFunction(1, legs) == 3 + 1 )

-- we remove from legs the initial cubic curve

use P10leg
L = substitute(L, P10leg) + ideal( s13, s23, z33, s03 )
borelLegs = saturate(legs, L)

-- we check that we are left with four points
hil = hilbertPolynomial(borelLegs, Projective => false)
assert( hil == 4 )


==> anc/InfinityPods.m2 <==
-- Ancillary material for the paper
-- "A new line-symmetric mobile infinity-pod"
-- by Matteo Gallet and Josef Schicho
-- Last change: 30/03/2021

-------------------------------------------------
-------------------------------------------------
-- we construct a line-symmetric mobile infinity-pod
-- by starting from a curve in IP^3 and lifting it to IP^16
-- recall from theorem 7.9 of "Hexapods with a small linear span"
-- by H.-C. Graf von Bothmer, M. Gallet, and J. Schicho
-- that curves in IP^3 that lift to curves in X = \bar{SE3}
-- must satisfy a precise condition:
-- the r-coordinate must depend linearly with non-vanishing coefficient 
-- from the other coordinates, since this is how a leg condition looks like

-- we start from a planar curve in IP^3, namely one for which 
-- the e0-coordinate is zero;
-- following backwards the approach in "Mobile Icosapods"
-- by M. Gallet, G. Nawratil, J. Schicho, and J. Selig
-- we first lift the curve to the subvariety of IP = IP(1,1,1,2,2,2)
-- with coordinates e1, e2, e3, p1, p2, p3 that is defined by
-- e1*p1 + e2*p2 + e3*p3 = 0
-- the coordinates p are connected to the coordinates x and y by
-- p1 = x1 + y1, p2 = x2 + y2, p3 = x3 + y3
-- since we want to lift to a curve in Xinv, where x = y,
-- then p1 = 2*x1, p2 = 2*x2, p3 = 2*x3
-- now, a lift to this variety is given by three quadratic polynomials
-- Q1(e1, e2, e3), Q2(e1, e2, e3), Q3(e1, e2, e3), 
-- so that p1 = Q1, p2 = Q2, p3 = Q3 
-- (recall that the p-coordinates have degree 2)
-- because of the equation they have to satisfy in IP, it holds
-- e1*Q1(e1,e2,3) +  e2*Q2(e1,e2,3) + e3*Q3(e1,e2,3) = 0
-- modulo the equation of the curve
-- since the (M,h)-coordinates will be given by the Veronese map,
-- we have that the equation r*h = x1^2 + x2^2 + x3^2
-- will become r*(e1^2 + e2^2 + e3^2) = (1/4)*(Q1^2 + Q2^2 + Q3^2)
-- since, as we said, the r-variable must depend linearly on the others,
-- we need to impose that, modulo the equation of the curve in IP^3,
-- Q1^2 + Q2^2 + Q3^2 is divisible by e1^2 + e2^2 + e3^2
-- this forces the equation F of the curve in IP^3 to be of degree 4
-- in turn, this forces the equation
-- e1*Q1(e1,e2,3) +  e2*Q2(e1,e2,3) + e3*Q3(e1,e2,3) = 0
-- to be identically zero; 
-- therefore Q1, Q2, Q3 must be syzygies of degree 2 of (e1, e2, e3)
-- hence they are a linear combination with linear coefficients of the three Koszul syzygies

P3 = QQ[e0, e1, e2, e3]
P9 = QQ[m11,m12,m13,m21,m22,m23,m31,m32,m33,h]
P16 = QQ[m11,m12,m13,m21,m22,m23,m31,m32,m33,x1,x2,x3,y1,y2,y3,r,h]

use P16

AA = matrix({{m11,m12,m13},{m21,m22,m23},{m31,m32,m33}})
x = matrix({{x1,x2,x3}})
y = matrix({{y1,y2,y3}})
-- equations for the embedding of SE3
ZeroSE3 = ideal join( flatten entries ( AA*transpose(AA) - h^2 * id_(P16^3) ),
                      flatten entries ( transpose(AA)*AA - h^2 * id_(P16^3) ),
                      {det(AA) - h^3},
                      flatten entries ( transpose(AA)*transpose(y) + h*transpose(x) ),
                      flatten entries ( AA*transpose(x) + h*transpose(y) ),
                      {x*transpose(x) - r*h, y*transpose(y) - r*h})
-- ideal of the compactification of SE3 in IP^16
SE3 = saturate(ZeroSE3, ideal h)
-- subvariety of involutions
InvolutionConditions = ideal join( flatten entries ( AA - transpose(AA) ),
                                   flatten entries ( x - y ) )
Xinv = SE3 + InvolutionConditions
Xinv = saturate(Xinv, ideal(m11-h, m22-h, m33-h, m12, m13, m21, m23, m31, m32, x1, x2, x3, y1, y2, y3, r))
Xinv = saturate(Xinv, ideal(h))


veronese = map(P3, P9, {e0^2 + e1^2 -  e2^2 - e3^2, 2*e1*e2 - 2*e0*e3, 2*e0*e2 + 2*e1*e3, 2*e1*e2 + 2*e0*e3, e0^2 -  e1^2 + e2^2 - e3^2, -2*e0*e1 + 2*e2*e3, -2*e0*e2 + 2*e1*e3, 2*e0*e1 + 2*e2*e3, e0^2 -  e1^2 -  e2^2 + e3^2, e0^2 + e1^2 + e2^2 + e3^2})

P2 = QQ[e1, e2, e3]

L1 = random(1, P2)
L2 = random(1, P2)
L3 = random(1, P2)

syzygy = L1*{-e2, e1, 0} + L2*{-e3, 0, e1} + L3*{0, -e3, e2}

Q1 = syzygy#0
Q2 = syzygy#1
Q3 = syzygy#2

-- we hence want to find F so that (Q1^2 + Q2^2 + Q3^2) / (e1^2 + e2^2 + e3^2) is a polynomial
-- we first fix this polynomial and use it to determine F

randPoly = random(2, P2)
F = numerator( (Q1^2+Q2^2+Q3^2)/(e1^2+e2^2+e3^2) - randPoly )

-- we lift the curve to IP^{16}

P16P3 = QQ[m11,m12,m13,m21,m22,m23,m31,m32,m33,x1,x2,x3,y1,y2,y3,r,h,e1,e2,e3]

MhEq = apply(flatten entries vars P9, v -> substitute(v, P16P3) - substitute(veronese(v), P16P3) )
xx = {x1, x2, x3}
yy = {y1, y2, y3}
xEq = for i from 0 to 2 list substitute(xx#i, P16P3) - substitute(syzygy#i, P16P3)
rEq = {substitute(r, P16P3) - substitute(randPoly/4, P16P3)}

ourCurve = eliminate({e1,e2,e3}, substitute(Xinv, P16P3) + substitute(ideal flatten join({MhEq, xEq, rEq}), P16P3))
ourCurve = substitute(ourCurve, P16)

-- we check that the curve has the invariants we expect
hil = hilbertPolynomial(ourCurve, Projective => false)
-- check that it is a curve
assert( degree(hil) == {1} )
-- check that the degree is 8
assert( leadCoefficient hil == 8 )
-- check that the genus is 3
assert( genus(ourCurve) == 3 )
-- check that the curve spans a IP^5
assert( hilbertFunction(1, ourCurve) == 5 + 1 )


-- we set up the duality between the isometry space and the leg space
-- the isometry space is the IP^16 containing SE3,
-- the leg space is the IP^16 containing the variety parametrizing legs,
-- which is a cone over the Segre embedding of IP^3 x IP^3

-- the variables corresponding under this duality are
-- m_{ij} <--> z_{ij}   i,j \in \{1,2,3\}
-- x_i <--> z_{i0}    i \in \{1,2,3\}
-- y_i <--> z_{0i}    i \in \{1,2,3\}
-- r <--> z_{00}
-- h <--> l

-- we select the linear equations in the ideal of the curve
ourCurveLin = select(flatten entries gens ourCurve, p -> (degree(p) == {1}))

isoVars = flatten entries vars P16

-- we compute the equations dual to the linear equations in the curve

isoLinearEquations = transpose matrix for i from 0 to 16 list apply(ourCurveLin, p -> diff(p, isoVars#i))

isoSpanGenerators = gens kernel isoLinearEquations

duality = matrix( P16, {{-2,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0},
                        { 0, -2,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0},
                        { 0,  0, -2,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0},
                        { 0,  0,  0, -2,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0},
                        { 0,  0,  0,  0, -2,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0},
                        { 0,  0,  0,  0,  0, -2,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0},
                        { 0,  0,  0,  0,  0,  0, -2,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0},
                        { 0,  0,  0,  0,  0,  0,  0, -2,  0,  0,  0,  0,  0,  0,  0,  0,  0},
                        { 0,  0,  0,  0,  0,  0,  0,  0, -2,  0,  0,  0,  0,  0,  0,  0,  0},
                        { 0,  0,  0,  0,  0,  0,  0,  0,  0, -2,  0,  0,  0,  0,  0,  0,  0},
                        { 0,  0,  0,  0,  0,  0,  0,  0,  0,  0, -2,  0,  0,  0,  0,  0,  0},
                        { 0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0, -2,  0,  0,  0,  0,  0},
                        { 0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0, -2,  0,  0,  0,  0},
                        { 0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0, -2,  0,  0,  0},
                        { 0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0, -2,  0,  0},
                        { 0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  1,  0},
                        { 0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  1}} )
                        
                        
legSpanGenerators = gens kernel transpose (duality * isoSpanGenerators)

legLinearEquations = gens kernel transpose legSpanGenerators
                    
P16leg = QQ[z11,z12,z13,z21,z22,z23,z31,z32,z33,z10,z20,z30,z01,z02,z03,z00,l]

k = numColumns( legLinearEquations )

legLinearEquations = matrix(P16leg, pack(apply(flatten entries legLinearEquations, entry -> substitute(entry, P16leg)), k))

LegLin = flatten entries( (vars P16leg) * legLinearEquations )

-- we compute the leg variety, namely the cone over the Segre embedding of IP^3 x IP^3

P3xP3 = QQ[a0, a1, a2, a3] ** QQ[b0, b1, b2, b3]

segreSpace = QQ[z11,z12,z13,z21,z22,z23,z31,z32,z33,z10,z20,z30,z01,z02,z03,z00]

segreMap = map(P3xP3, segreSpace, {a1*b1, a1*b2, a1*b3, a2*b1, a2*b2, a2*b3, a3*b1, a3*b2, a3*b3, a1*b0, a2*b0, a3*b0, a0*b1, a0*b2, a0*b3, a0*b0})

segreVariety = kernel segreMap

legVariety = substitute(segreVariety, P16leg)

-- the legs of our curve are obtained by intersecting the dual linear equations of the curve with the leg variety

ourLegs = legVariety + ideal(LegLin)

-- we check that the curve has the invariants we expect
hil = hilbertPolynomial(ourLegs, Projective => false)
-- check that it is a curve
assert( degree(hil) == {1} )
-- check that the degree is 20
assert( leadCoefficient hil == 20 )
-- check that the genus is 11
assert( genus(ourLegs) == 11 )
-- check that the curve spans a IP^10
assert( hilbertFunction(1, ourLegs) == 10 + 1 )

-- we compute the curve in Yinv

P10leginv = QQ[z11, z22, z33, s01, s02, s03, s12, s13, s23, z00, l]

use P16leg
projInv = map(P16leg, P10leginv, {z11, z22, z33, z01 + z10, z02 + z20, z03 + z30, z12 + z21, z13 + z31, z23 + z32, z00, l})

ourLegsInv = preimage(projInv, ourLegs)

-- we check that the curve has the invariants we expect
hil = hilbertPolynomial(ourLegsInv, Projective => false)
-- check that it is a curve
assert( degree(hil) == {1} )
-- check that the degree is 10
assert( leadCoefficient hil == 10 )
-- check that the genus is 6
assert( genus(ourLegsInv) == 6 )
-- check that the curve spans a IP^4
assert( hilbertFunction(1, ourLegsInv) == 4 + 1 )

-- we now want to compute the curve where the basis anchor points lie

-- we project the leg curve to the Segre variety
ourLegsSegre = eliminate(l, ourLegs)

-- we compute the leg curve in IP^3 x IP^3
ourLegsP3xP3 = segreMap ideal apply(flatten entries gens ourLegsSegre, i -> substitute(i, segreSpace ))   
ourLegsP3xP3 = saturate(ourLegsP3xP3, ideal(a0,a1,a2,a3)*ideal(b0,b1,b2,b3))

-- we keep only the base anchor points variables
baseCurve = eliminate({a0,a1,a2,a3}, ourLegsP3xP3)

-- we check that the curve has the invariants we expect
baseP3 = QQ[b0,b1,b2,b3]
baseCurve = ideal apply(flatten entries gens baseCurve, i -> substitute(i, baseP3))
hil = hilbertPolynomial(baseCurve, Projective => false)
-- check that it is a curve
assert( degree(hil) == {1} )
-- check that the degree is 10
assert( leadCoefficient hil == 10 )
-- check that the genus is 11
assert( genus(baseCurve) == 11 )
-- check that the curve spans a IP^3
assert( hilbertFunction(1, baseCurve) == 3 + 1 )

